Measurement of the $e^+e^-\to\pi^+\pi^-$ cross section from threshold to 1.2 GeV with the CMD-3 detector

The cross section of the process $e^+e^-\to\pi^+\pi^-$ has been measured in the center of mass energy range from 0.32 to 1.2 GeV with the CMD-3 detector at the electron-positron collider VEPP-2000. The measurement is based on a full dataset collected below 1 GeV during three data taking seasons, corresponding to an integrated luminosity of about 62 pb$^{-1}$. In the dominant $\rho$-resonance region, a systematic uncertainty of 0.7% has been reached. At energies around $\phi$-resonance the $\pi^+\pi^-$ production cross section was measured for the first time with high beam energy resolution. The forward-backward charge asymmetry in the $\pi^+\pi^-$ production has also been measured. It shows a strong deviation from the theoretical prediction based on the conventional scalar quantum electrodynamics framework, and it is in good agreement with the generalized vector-meson-dominance and dispersive-based predictions. The impact of the presented results on the evaluation of the hadronic contribution to the anomalous magnetic moment of muon is discussed.

==> anc/fpi_CMD3.dat <==
# |F_{\pi}|^{2} measurement by the CMD-3 experiment
# format:
# 2E, GeV ;  |F_{\pi}|^{2} ; sigma(|F_{\pi}|^{2}); relative systematics syst(|F_{\pi}|^{2})/|F_{\pi}|^{2}
#
# CMD3 |F_{#pi}|^{2} RHO2013
0.32698 1.67672 0.114213 0.0106155
0.34682 1.84382 0.0909821 0.010418
0.36666 2.02381 0.0781588 0.0102756
0.38652 2.02441 0.0770179 0.00910098
0.40636 2.15197 0.0823931 0.0090527
0.4262 2.54968 0.0726518 0.00902708
0.44606 2.82691 0.0614289 0.00900726
0.4659 2.98538 0.0863935 0.00899169
0.48576 3.23239 0.0755032 0.00897941
0.505202 3.81638 0.0382511 0.00897009
0.525162 4.40872 0.0864887 0.00896294
0.545093 4.82854 0.0881293 0.00875612
0.565149 5.82401 0.0872228 0.00874536
0.585012 7.09554 0.120198 0.00898265
0.604872 8.02728 0.116746 0.0104965
0.624779 10.2099 0.147439 0.0100559
0.644624 12.9387 0.133797 0.00974913
0.664549 16.1715 0.0551011 0.00954058
0.684425 21.1272 0.16507 0.00938832
0.704207 27.0994 0.182347 0.00931554
0.72412 35.0275 0.243349 0.00928914
0.73186 38.0329 0.241314 0.00929016
0.739149 40.6852 0.132817 0.00929898
0.740515 41.0051 0.147393 0.00929844
0.743785 42.0883 0.311667 0.00928691
0.747749 43.3556 0.413325 0.00927436
0.751715 43.6411 0.407164 0.00927201
0.755702 44.8058 0.310035 0.00927619
0.756059 44.7941 0.122179 0.00927698
0.759566 44.9776 0.409871 0.00928359
0.763598 45.3922 0.135184 0.00929183
0.767976 45.6897 0.206226 0.00930205
0.771573 46.0723 0.421105 0.00932477
0.775119 46.2782 0.136952 0.00933269
0.775729 46.823 0.422518 0.00933118
0.778561 46.3209 0.151208 0.00935069
0.779141 45.9278 0.192246 0.00939232
0.780738 43.3944 0.377039 0.00976409
0.781141 42.6917 0.0713002 0.00999335
0.782031 40.6709 0.36263 0.0103851
0.782894 37.457 0.122303 0.0106099
0.78291 37.3161 0.0729005 0.0106015
0.78388 34.5625 0.315917 0.0103132
0.78488 32.5716 0.314615 0.00985494
0.785031 32.5688 0.0564575 0.00983923
0.786703 31.5954 0.128047 0.00947266
0.788574 31.2133 0.107933 0.00946606
0.78945 30.9239 0.317027 0.0094697
0.792469 31.1836 0.105607 0.00948295
0.794466 31.0533 0.30694 0.00949453
0.797656 30.5207 0.280907 0.00950607
0.799987 29.7969 0.111928 0.00953038
0.80398 29.031 0.211959 0.00963803
0.819674 24.0906 0.145885 0.00993816
0.821643 23.7793 0.140991 0.00995955
0.843428 17.527 0.142511 0.0102882
0.862676 13.3273 0.126606 0.0106237
0.879938 10.7096 0.0539583 0.0109566
0.883188 10.3088 0.137334 0.0110253
0.90262 8.03671 0.11384 0.0115385
0.922517 6.42005 0.046541 0.0121078
0.941793 5.2309 0.078974 0.0127559
0.957787 4.55515 0.0171535 0.0132652
0.961925 4.35173 0.0734061 0.0134626
0.981691 3.72287 0.0770981 0.0141582
0.984654 3.6376 0.0366996 0.0142709
1.004253 3.081644 0.05432707 0.0165259
1.010669 2.848283 0.02433384 0.0168925
1.013113 2.739542 0.03312113 0.0170561
1.016231 2.630069 0.05169223 0.0173206
1.017269 2.493587 0.03218185 0.0175993
1.018142 2.517022 0.03227314 0.0173133
1.019174 2.583592 0.03308322 0.018602
1.019987 2.725134 0.03182632 0.0198481
1.021217 2.92358 0.03608 0.0180602
1.022089 2.958727 0.055773 0.0177111
1.022874 2.870525 0.05596315 0.0178834
1.027981 2.757332 0.05485663 0.0177783
1.033769 2.651998 0.05802553 0.0178723
1.039883 2.603593 0.05443902 0.0179219
1.049905 2.256065 0.03251022 0.0189398
1.060255 2.200483 0.05182181 0.0191006
# CMD3 |F_{#pi}|^{2} RHO2018
0.547784 5.01532 0.0209523 0.00629814
0.560253 5.46125 0.0796574 0.0062909
0.57021 6.01934 0.0689771 0.00631732
0.580133 6.48121 0.0638466 0.00637223
0.590167 7.24495 0.0874601 0.00655443
0.600144 7.88425 0.0817753 0.00734389
0.610064 8.67134 0.097758 0.00721872
0.620169 9.72185 0.0974496 0.00710214
0.630083 10.7648 0.0993858 0.00700853
0.639997 11.8979 0.108196 0.00693345
0.650596 13.6324 0.11426 0.00685065
0.660375 15.2379 0.126397 0.0067949
0.670204 17.3768 0.135079 0.00674272
0.679684 19.675 0.0288063 0.00671234
0.680181 19.5755 0.148252 0.00671308
0.689578 22.6101 0.127173 0.0066935
0.69 22.7049 0.106866 0.00669302
0.699705 26.0439 0.190337 0.00668892
0.700044 25.8325 0.103249 0.00669142
0.709962 29.5123 0.151661 0.00669828
0.710357 29.753 0.189918 0.00669873
0.719917 33.4569 0.0483758 0.00671522
0.720301 33.6208 0.218115 0.00671619
0.723766 34.9852 0.09222 0.00672431
0.724208 35.2806 0.208466 0.00672484
0.727684 36.7226 0.210445 0.00673352
0.72817 36.9076 0.227254 0.00673561
0.731973 38.303 0.22633 0.00674701
0.732038 37.9931 0.182509 0.00674801
0.735576 39.634 0.15569 0.00675914
0.736114 39.6619 0.219807 0.00676145
0.739946 41.0309 0.218525 0.00677666
0.744065 42.1467 0.213357 0.00676467
0.748035 43.2181 0.209334 0.00675353
0.751984 43.8501 0.217733 0.00674848
0.750003 43.6553 0.0374082 0.0067487
0.756081 44.8702 0.230275 0.00674847
0.760023 45.2769 0.208356 0.00675029
0.760477 45.3895 0.0961095 0.00675083
0.763916 45.5684 0.21608 0.00675397
0.767793 45.769 0.181925 0.00675909
0.771827 46.0995 0.193507 0.00678443
0.77379 46.2377 0.226845 0.00678879
0.775033 46.5158 0.089298 0.00678971
0.775089 46.5341 0.244435 0.00678939
0.776027 46.6759 0.213128 0.00678884
0.776942 46.5301 0.246679 0.00678771
0.777927 46.521 0.0801255 0.00679141
0.778023 46.7594 0.197012 0.00679236
0.779029 46.1283 0.211027 0.00684777
0.779976 45.1711 0.216494 0.00703782
0.780943 42.8365 0.209626 0.00750816
0.780989 42.8582 0.0568302 0.00754615
0.781886 40.4487 0.203551 0.008139
0.782727 37.8002 0.0589125 0.00841911
0.782799 37.4929 0.171288 0.00842078
0.783978 34.5144 0.185058 0.0079643
0.784985 32.6188 0.0417524 0.0073636
0.785018 32.6131 0.157019 0.00734281
0.786086 31.727 0.144992 0.00698626
0.787783 31.3936 0.0704706 0.00687045
0.788007 31.2278 0.145967 0.00686894
0.790108 31.2185 0.150471 0.00686708
0.791835 31.4016 0.0871359 0.00687197
0.792083 31.369 0.151814 0.00687185
0.79407 31.3072 0.152065 0.00688121
0.79605 30.6052 0.144033 0.00687764
0.797942 30.6804 0.167932 0.00688657
0.800654 29.9476 0.141595 0.00691462
0.81056 26.5518 0.130206 0.00706886
0.820258 23.9598 0.120993 0.00716422
0.829849 20.9519 0.116548 0.00725309
0.839997 18.0043 0.117 0.00735153
0.85053 15.6977 0.0883615 0.00744474
0.860216 13.8114 0.105409 0.00754088
0.870262 11.9622 0.0828526 0.00766135
0.880145 10.6154 0.0844961 0.00777258
0.889769 9.46867 0.0749357 0.0078954
0.899809 8.24994 0.0631129 0.00806351
0.909413 7.47465 0.0314668 0.00820497
0.910113 7.30994 0.0816007 0.00823639
0.920556 6.57868 0.0317812 0.00840254
0.920648 6.5349 0.0663055 0.00841643
0.929645 6.00562 0.0304274 0.00856304
0.930447 5.85476 0.0580153 0.00861394
0.940281 5.37545 0.063063 0.00877827
0.949992 4.80472 0.0506221 0.00902535
0.960354 4.50628 0.0557714 0.00917422
0.970587 4.04069 0.0474644 0.00946557
0.980546 3.58543 0.0678474 0.0098234
0.984251 3.6406 0.0374286 0.00977208
0.99 3.46913 0.0626102 0.00992039
0.999985 3.22079 0.0629109 0.0101477
1.00045 3.19398 0.04347208 0.012206
1.001857 3.15765 0.03525231 0.0122267
1.005961 2.97556 0.02254683 0.0123899
1.009606 2.912892 0.042472 0.0124262
1.01573 2.65221 0.03233031 0.0130134
1.016793 2.553453 0.02026795 0.0132173
1.017915 2.454866 0.02390338 0.0130385
1.019056 2.574445 0.01529188 0.0141388
1.019916 2.717981 0.01823497 0.01577
1.020028 2.727623 0.02571395 0.0156649
1.020904 2.881229 0.02595485 0.0137535
1.022077 2.991258 0.0315458 0.0130061
1.022897 2.96754 0.03530637 0.0130401
1.027733 2.807145 0.0359736 0.0129914
1.03381 2.603195 0.03422094 0.0131648
1.039804 2.538521 0.03626078 0.0132298
1.049794 2.315182 0.03182573 0.013611
1.05999 2.226884 0.03306902 0.0137701
1.099963 1.723285 0.0217593 0.0158832
1.14961 1.430278 0.02312782 0.0171487
1.199168 1.104812 0.01786735 0.0194073
# CMD3 |F_{#pi}|^{2} LOW2020
0.360352 1.78131 0.035089 0.0082095
0.380968 1.94997 0.0341968 0.00807473
0.400059 2.16843 0.0385312 0.00656722
0.420041 2.36718 0.0373729 0.00652831
0.44046 2.59649 0.0622349 0.00649791
0.460467 2.96239 0.0453527 0.00647462
0.480895 3.20992 0.0419374 0.00645593
0.49944 3.71247 0.051798 0.00644258
0.52062 4.16023 0.0494331 0.00643113
0.540167 4.75178 0.0417274 0.00631317
0.56025 5.64742 0.0497687 0.00630214
0.580504 6.66192 0.0536289 0.00637666
0.601222 7.93032 0.0739704 0.00733681


==> anc/radcor_ffcmd3.dat <==
# radiative correction calculated with selections on two charge tracks:
# ||\phi^+-\phi^-|-\pi|<0.15 rad, |\theta^+  - (\pi -\theta^- )|<0.25 rad,  1<\theta^{event} = (\theta^+ + \pi -\theta^-)/2<\pi - 1 rad, P^+ & P^- > 0.45 E_beam
# e+e- -> e+e-(gamma) by BabaYaga@NLO;
# e+e- -> mu+mu-(gamma), e+e- -> pi+pi-(gamma) by MCGPJ using |F_{\pi}|^2 parametrization by CMD-3 measurement
# format:
# 2E, GeV ; (1+\delta_{\pi^+\pi^-}); stat(1+\delta_{\pi^+\pi^-}); \sigma^{0}_{\pi^+\pi^-},nb ; |F_{\pi}|^{2} ; (1+\delta_{\mu^+\mu^-}); stat(1+\delta_{\mu^+\mu^-}); \sigma^{0}_{\mu^+\mu^-},nb ; (1+\delta_{e^+e^-}); stat(1+\delta_{e^+e^-}); \sigma^{0}_{e^+e^-},nb ;
#
0.32698 0.8978196564 4.368438218e-05 20.9852262 1.638923136 0.9669258343 4.774908398e-05 370.3647941 0.9514778274 0.0002846501141 4539.643359
0.34682 0.9230279264 4.524328493e-05 27.60489357 1.756013119 0.9685936651 4.798661291e-05 332.3500216 0.9511477662 0.0002849758149 4035.11435
0.360352 0.9278956973 4.560044553e-05 30.94177451 1.845383951 0.9692543003 4.811854578e-05 309.0622409 0.9508019736 0.000284502715 3737.749919
0.36666 0.929375829 4.572160029e-05 32.2097591 1.890023066 0.9695793141 4.817634132e-05 298.9108295 0.950613343 0.0002848585405 3610.248084
0.380968 0.9319899445 4.59681313e-05 34.49676074 1.999100038 0.9700362488 4.829377082e-05 277.4501748 0.9506750526 0.0002848828541 3344.160543
0.38652 0.9327614814 4.604732581e-05 35.18856395 2.044608671 0.9703162447 4.834138052e-05 269.6770545 0.9503755029 0.0002844413217 3248.779025
0.400059 0.9343721504 4.62293614e-05 36.4850543 2.163913978 0.9705879151 4.843565302e-05 251.9260331 0.9500606976 0.0002843946532 3032.60624
0.40636 0.9349989808 4.629819626e-05 36.9221902 2.223825859 0.9707738643 4.847819163e-05 244.212459 0.9504817334 0.0002844218962 2939.28847
0.420041 0.9358126636 4.643861513e-05 37.56602399 2.364676145 0.9708401373 4.853574292e-05 228.5649087 0.9505631661 0.0002851667687 2750.937648
0.4262 0.9361303947 4.648838071e-05 37.73727727 2.433361213 0.970933928 4.85347896e-05 221.9802832 0.9500544538 0.0002846825044 2672.004736
0.44046 0.9366213553 4.659347659e-05 37.89963183 2.606606976 0.9708713451 4.853741132e-05 207.7362761 0.9500430836 0.0002851012618 2501.791804
0.44606 0.9366616633 4.662340753e-05 37.88621457 2.680620378 0.9709987922 4.854077191e-05 202.4995619 0.9501431365 0.0002849060203 2439.369302
0.460467 0.9366391354 4.670835933e-05 37.68783068 2.888679736 0.9709202152 4.853833896e-05 189.8719205 0.9501893099 0.0002852140592 2289.112262
0.4659 0.9366885332 4.673932201e-05 37.5603931 2.974426767 0.9707128092 4.852151696e-05 185.4052134 0.9501325019 0.0002846215998 2236.035496
0.480895 0.9363977567 4.679036071e-05 37.08806072 3.234893369 0.9705354174 4.85192919e-05 173.8425857 0.9499972694 0.0002846160982 2098.763927
0.48576 0.9362416751 4.680660633e-05 36.90246598 3.327731001 0.9704126287 4.851369642e-05 170.3171217 0.9501368738 0.0002846477586 2056.93522
0.49944 0.9357453522 4.677860897e-05 36.31271133 3.613987953 0.9701008033 4.849704301e-05 160.947451 0.9501506329 0.0002848766214 1945.796736
0.505202 0.9354398957 4.675721204e-05 36.03901812 3.74693031 0.9699031665 4.848697435e-05 157.2264705 0.9499465411 0.0002845879935 1901.664906
0.52062 0.9343232056 4.671196242e-05 35.24972973 4.144824568 0.9693724704 4.846217348e-05 147.8714556 0.9498249986 0.0002845621751 1790.698289
0.525162 0.9340536721 4.669305956e-05 35.00434451 4.27521671 0.9692016815 4.845298033e-05 145.272104 0.949713206 0.0002851986439 1759.857596
0.540167 0.9327714978 4.662870926e-05 34.16305734 4.756307247 0.9684938046 4.842025882e-05 137.1492025 0.9501435641 0.0002844996182 1663.443357
0.545093 0.9323062879 4.660879227e-05 33.87881064 4.933232988 0.9683638406 4.840887958e-05 134.6289205 0.9493581595 0.0002845105419 1633.514164
0.547784 0.9321260046 4.659898915e-05 33.72222704 5.034315192 0.9682659113 4.84014581e-05 133.2810452 0.9500005996 0.0002844975537 1617.504242
0.56025 0.9307250452 4.652787423e-05 32.98752159 5.54788449 0.9677113134 4.83822617e-05 127.2911219 0.949594251 0.0002846474051 1546.323599
0.560253 0.9307693051 4.653557894e-05 32.9873433 5.548017786 0.9677741115 4.838299831e-05 127.2897289 0.9501217824 0.0002850106666 1546.307039
0.565149 0.9301338761 4.650041212e-05 32.69567633 5.772367049 0.9674757515 4.836882913e-05 125.0462248 0.9500463318 0.0002847625228 1519.63115
0.57021 0.9295186225 4.645984129e-05 32.39298485 6.01937794 0.9670947957 4.834878314e-05 122.7883838 0.9491113305 0.0002842457169 1492.775352
0.580133 0.9283719294 4.640858177e-05 31.79745951 6.553365078 0.9665952158 4.832598311e-05 118.5341084 0.9497379653 0.0002843139611 1442.14515
0.580504 0.9283019839 4.640425338e-05 31.77516853 6.574717663 0.9665781381 4.832294994e-05 118.3793289 0.9494395137 0.0002842569748 1440.302389
0.585012 0.9277403902 4.637419084e-05 31.50430216 6.842848727 0.9662806054 4.830746825e-05 116.5224295 0.9497807388 0.0002843299304 1418.190478
0.590167 0.9270212042 4.634614283e-05 31.19473128 7.170270466 0.9660457974 4.829762446e-05 114.4517466 0.9497938708 0.0002842664825 1393.523417
0.600144 0.9254591127 4.626382035e-05 30.59715556 7.874603929 0.9653506129 4.825838503e-05 110.5970095 0.9499132269 0.0002848663674 1347.575719
0.601222 0.9253578443 4.626030701e-05 30.5327746 7.95682861 0.9651975787 4.825321313e-05 110.1921454 0.9493444601 0.0002848070617 1342.747605
0.604872 0.9247732134 4.623545029e-05 30.31513162 8.244889816 0.9648994988 4.823922409e-05 108.8376184 0.949787609 0.0002847531065 1326.591322
0.610064 0.9239612543 4.619142298e-05 30.00658098 8.681899682 0.9646876314 4.822884173e-05 106.9532775 0.9498144987 0.0002845134035 1304.107277
0.620169 0.9223127138 4.6105437e-05 29.41027741 9.635304341 0.9637903712 4.818458742e-05 103.4229041 0.9499622554 0.0002845401663 1261.955402
0.624779 0.9214678179 4.606449856e-05 29.14038495 10.12114066 0.9633875964 4.816266954e-05 101.8699036 0.9497980549 0.0002848034989 1243.401157
0.630083 0.9205591881 4.602091167e-05 28.83173077 10.72459905 0.9629468862 4.814040808e-05 100.1258591 0.9493065827 0.0002846856402 1222.555517
0.639997 0.9187267183 4.592758669e-05 28.26066834 11.9966012 0.9621579672 4.81029702e-05 96.98354665 0.9500136818 0.0002848209779 1184.972408
0.644624 0.9177656552 4.58736042e-05 27.99695518 12.66263746 0.9617195639 4.808330057e-05 95.56726151 0.9500588316 0.0002844423181 1168.022404
0.650596 0.9166246667 4.581243606e-05 27.65939356 13.5991298 0.9611916562 4.805246952e-05 93.784585 0.949517092 0.0002850278004 1146.677621
0.660375 0.9147742588 4.572553334e-05 27.11381823 15.34303522 0.9603801969 4.801397758e-05 90.97118142 0.9491104324 0.0002846136295 1112.968485
0.664549 0.9139064731 4.567742049e-05 26.88376883 16.17614543 0.9600169034 4.799714663e-05 89.80868159 0.9495998108 0.0002848035123 1099.03139
0.670204 0.9128302919 4.563048216e-05 26.57487198 17.39847365 0.9595679754 4.796865786e-05 88.26887527 0.9495605735 0.0002845553721 1080.562977
0.679684 0.9110920074 4.554226758e-05 26.0643894 19.71124519 0.9589894643 4.794403666e-05 85.7748724 0.9498429384 8.583673947e-05 1050.630541
0.680181 0.9109671257 4.553564151e-05 26.03788511 19.84217431 0.9588456661 4.793401621e-05 85.64704571 0.9499924231 0.0002846489504 1049.095736
0.684425 0.9102769194 4.550294483e-05 25.81262078 21.0012406 0.9587269433 4.792736125e-05 84.56703778 0.9501802129 0.0002849191382 1036.125554
0.689578 0.9095446204 4.546172989e-05 25.5416836 22.50933252 0.9584980436 4.791646378e-05 83.28293048 0.9498733964 0.0002847884123 1020.698131
0.69 0.9094459172 4.545914174e-05 25.51962144 22.63779721 0.9585566579 4.792240538e-05 83.17906695 0.9497670254 0.00028527343 1019.450006
0.699705 0.9082483492 4.53967851e-05 25.01755225 25.79816484 0.9581706138 4.790358348e-05 80.84305054 0.9495279218 0.0002848886378 991.3663183
0.700044 0.9082974217 4.540680748e-05 25.00019956 25.91552847 0.9580803993 4.789732902e-05 80.76323793 0.9498181737 0.0002849173828 990.4064021
0.704207 0.9078714198 4.537706445e-05 24.7881273 27.39271055 0.9581789334 4.789697118e-05 79.79268093 0.9498144 0.0002845847729 978.7312132
0.709962 0.9074750709 4.536020338e-05 24.49807951 29.53437807 0.9583152996 4.790620513e-05 78.47951646 0.9496315498 0.0002844033436 962.9282011
0.710357 0.9076237001 4.536696372e-05 24.4783051 29.68506847 0.9583252056 4.790877273e-05 78.3905774 0.9496551156 0.000284720937 961.8576102
0.719917 0.907823438 4.537749771e-05 24.00494882 33.42869844 0.9592639436 4.795767499e-05 76.2833241 0.9497901344 8.586351148e-05 936.4816161
0.720301 0.9077439902 4.537107087e-05 23.98614555 33.58129465 0.9593026863 4.795910067e-05 76.20046353 0.9500361132 0.0002844454578 935.483386
0.723766 0.9081145799 4.538871585e-05 23.81720991 34.95699003 0.9597840802 4.798221008e-05 75.45884536 0.9498734356 0.0002845768373 926.5476505
0.72412 0.9081975154 4.539911263e-05 23.80002513 35.09707513 0.959814174 4.798429543e-05 75.38368868 0.9501319592 0.0002844663639 925.6419506
0.724208 0.9082593108 4.539640372e-05 23.79575535 35.13187587 0.9597737425 4.798393404e-05 75.3650231 0.9502462021 0.0002846327622 925.417011
0.727684 0.9087959339 4.54264131e-05 23.62778096 36.49607783 0.9601536951 4.800177922e-05 74.63324461 0.9499310361 0.0002846005184 916.5970654
0.72817 0.9088795067 4.542391005e-05 23.60440144 36.68466039 0.9603330518 4.801029638e-05 74.53178064 0.9495201375 0.0002846344924 915.3739512
0.73186 0.9097736369 4.547047614e-05 23.42773761 38.0907259 0.9609706399 4.804061225e-05 73.76811437 0.9501232099 0.0002844443568 906.1666856
0.731973 0.9096179176 4.546675249e-05 23.4223512 38.13292636 0.9609872239 4.804248246e-05 73.74491398 0.9496891689 0.0002847739526 905.8869241
0.732038 0.9097639787 4.547801633e-05 23.41925345 38.15717441 0.9609919899 4.804189147e-05 73.73157359 0.9498269288 0.0002846865205 905.726058
0.735576 0.9108028892 4.552327047e-05 23.25134075 39.44401594 0.961579886 4.807266994e-05 73.01087442 0.9496839445 0.0002844618335 897.0342238
0.736114 0.9109236951 4.552689743e-05 23.2259277 39.63329703 0.9617008054 4.807964509e-05 72.9022093 0.9497417652 0.000284807762 895.723481
0.739149 0.9120567512 4.558690758e-05 23.08316005 40.66327084 0.9621613583 4.810251831e-05 72.293724 0.9502593121 0.0002852520428 888.3827701
0.739946 0.9124181096 4.560369392e-05 23.04583601 40.92204236 0.9623066166 4.810892076e-05 72.13519773 0.9495978039 0.0002843728379 886.4700366
0.740515 0.9127378696 4.562175595e-05 23.01923187 41.103543 0.9623933484 4.811163483e-05 72.02234055 0.9495776247 0.0002847357901 885.108261
0.743785 0.9140723743 4.568795988e-05 22.86702554 42.08993399 0.9630826082 4.814690698e-05 71.37886819 0.9495479576 0.0002843928498 877.3427327
0.744065 0.9141838202 4.56950803e-05 22.85404682 42.16961933 0.9632333569 4.815272025e-05 71.32417117 0.949351622 0.000284665185 876.6825492
0.747749 0.916138388 4.579618805e-05 22.68407911 43.1412079 0.9641797105 4.82057639e-05 70.61033657 0.9501127747 0.0002850027288 868.0653728
0.748035 0.9161890448 4.579295874e-05 22.67094575 43.21039887 0.9640974244 4.819584304e-05 70.55536862 0.9499439357 0.0002850028948 867.4017161
0.750003 0.9174463545 4.58544046e-05 22.58081438 43.66096431 0.9647152668 4.82295307e-05 70.17886365 0.94963632 8.581239029e-05 862.8555824
0.751715 0.9183787651 4.590036704e-05 22.50274898 44.01586407 0.9653461172 4.825785304e-05 69.85378298 0.9495537114 0.000284582039 858.9298217
0.751984 0.9186431679 4.592388238e-05 22.49051171 44.06844791 0.9653786851 4.826387134e-05 69.80290989 0.9496998221 0.0002848102164 858.3154182
0.755702 0.9210750099 4.603736556e-05 22.32217457 44.70658242 0.9662867216 4.83058278e-05 69.10542505 0.9495517443 0.0002847531559 849.8904929
0.756059 0.9213147936 4.605046753e-05 22.30608943 44.75925583 0.9663695925 4.831129419e-05 69.03900421 0.9491300465 0.0002845064115 849.0880707
0.756081 0.9214836556 4.605714537e-05 22.30509864 44.76245357 0.9663445288 4.831331457e-05 69.03491418 0.9496434486 0.0002849222441 849.0386589
0.759566 0.9238096924 4.617576247e-05 22.14880549 45.20118597 0.9670495598 4.834378615e-05 68.39158224 0.949479083 0.0002843478054 841.2655047
0.760023 0.9240954452 4.618771369e-05 22.12840698 45.24930552 0.9671706371 4.835293675e-05 68.30788806 0.9498102934 0.0002848067007 840.2541071
0.760477 0.9244371185 4.620775664e-05 22.10816454 45.29513911 0.9672560453 4.835601735e-05 68.2248955 0.9492617276 0.000284832495 839.2511537
0.763598 0.9267170904 4.631814619e-05 21.96960596 45.5639179 0.9673894993 4.836057855e-05 67.6584438 0.9493170238 0.000285092078 832.4047502
0.763916 0.9268881402 4.632586194e-05 21.9555466 45.58755164 0.967458175 4.836570401e-05 67.60112459 0.9494501939 0.0002848342165 831.711874
0.767976 0.9296230024 4.646400138e-05 21.77699287 45.86231567 0.966951429 4.834281453e-05 66.87567731 0.9500714964 0.0002855623138 822.9412238
0.767793 0.9293986324 4.644861556e-05 21.78500328 45.85003234 0.9669666973 4.834063747e-05 66.9081239 0.9490722092 0.000284693849 823.3335592
0.771573 0.9313665539 4.6551502e-05 21.62026234 46.14251285 0.9656978554 4.827908439e-05 66.2426829 0.949538992 0.0002845369037 815.2861615
0.771827 0.9314734588 4.655529654e-05 21.6092466 46.16656462 0.9655192966 4.827289888e-05 66.1983249 0.9497715082 0.0002846469479 814.7496459
0.77379 0.9320441031 4.658184441e-05 21.52434246 46.37390388 0.9646843915 4.822700152e-05 65.85701061 0.9497865615 0.0002848137165 810.6210713
0.775033 0.9326173891 4.660753866e-05 21.47078956 46.51132658 0.9640867286 4.820010944e-05 65.64225036 0.9496598442 8.585708534e-05 808.0230039
0.775119 0.9324606268 4.660195284e-05 21.46709037 46.52013296 0.9640181013 4.819528879e-05 65.62743057 0.9495945667 0.0002846478799 807.8437124
0.775089 0.932590783 4.660459045e-05 21.46838069 46.51708066 0.963991664 4.819019226e-05 65.6325997 0.9497525249 0.0002849167218 807.9062492
0.775729 0.9329087576 4.662111875e-05 21.44087422 46.57593944 0.9637104289 4.817682375e-05 65.52245753 0.9488953032 0.0002846398273 806.5737047
0.776027 0.9330463237 4.663269551e-05 21.42808118 46.59696826 0.9635425911 4.816612891e-05 65.47126729 0.9496939714 0.0002850918246 805.9543633
0.776942 0.9337609683 4.666623792e-05 21.38885866 46.61464192 0.9633948182 4.81634213e-05 65.31446402 0.9498329864 0.0002847322497 804.0571457
0.777927 0.9352766945 4.674147952e-05 21.34673343 46.4845096 0.9641144701 4.820065607e-05 65.1462945 0.9496357328 8.583627054e-05 802.0222636
0.778023 0.9355288295 4.675322846e-05 21.34263325 46.4585594 0.9643280517 4.820910823e-05 65.12993916 0.9499873593 0.0002850911164 801.8243533
0.778561 0.9369677947 4.682631508e-05 21.31967295 46.2508647 0.9652834885 4.825685837e-05 65.03839517 0.9493746151 0.0002845463728 800.7165853
0.779029 0.9389755503 4.692596443e-05 21.29972463 45.96218246 0.9662433645 4.830564226e-05 64.95891919 0.9498448575 0.000284763524 799.7548168
0.779141 0.9394664145 4.695209275e-05 21.29495406 45.87477188 0.9664807364 4.83200529e-05 64.93992093 0.949622699 0.0002846728076 799.5249069
0.779976 0.9450010239 4.723320198e-05 21.25942898 44.94285892 0.9698298719 4.84833746e-05 64.79854482 0.9496975876 0.0002849649283 797.8139672
0.780738 0.952969601 4.762593362e-05 21.22707305 43.56780804 0.974409521 4.871719474e-05 64.66993158 0.949208139 0.0002844193366 796.2573949
0.780943 0.9556991376 4.776362958e-05 21.21837868 43.10309359 0.9759939694 4.879206795e-05 64.63539636 0.9493850026 0.0002848313331 795.8394096
0.780989 0.9562726075 4.779059142e-05 21.21642835 42.99335502 0.9762155577 4.880528661e-05 64.6276508 0.9492002723 8.581359996e-05 795.745663
0.781141 0.9585194875 4.790225839e-05 21.20998534 42.61690849 0.9773800945 4.885939768e-05 64.60206669 0.9492969781 8.586196651e-05 795.4360094
0.781886 0.9710672237 4.853279984e-05 21.17844084 40.50611713 0.9842706853 4.920136909e-05 64.4768906 0.9487494164 0.0002849188088 793.92091
0.782031 0.9738642525 4.867138292e-05 21.172308 40.05691423 0.9860492155 4.929201552e-05 64.45256983 0.9489967551 0.000284647743 793.6265282
0.782727 0.9873684749 4.934457689e-05 21.14290077 37.85159297 0.9920153063 4.959285267e-05 64.33602173 0.9488160001 8.579038995e-05 792.215772
0.782799 0.9887972979 4.941359555e-05 21.13986151 37.62656044 0.9929677278 4.964436721e-05 64.3239831 0.9489817263 0.0002845392286 792.0700464
0.782894 0.990679611 4.951711232e-05 21.13585219 37.33260496 0.9941223734 4.969881607e-05 64.30810397 0.9488357553 0.0002840829622 791.8778312
0.78291 0.990897987 4.952250242e-05 21.13517703 37.28347449 0.9942666064 4.971038148e-05 64.30543017 0.9486787931 8.572139768e-05 791.8454649
0.78388 1.007158593 5.033390529e-05 21.09429493 34.6287001 1.0031187 5.014839296e-05 64.1436425 0.948259731 0.0002844242407 789.886964
0.783978 1.008351619 5.039426446e-05 21.09016999 34.4055076 1.00402564 5.019371468e-05 64.12733095 0.9485563641 0.0002844510409 789.689499
0.78488 1.016541326 5.080460473e-05 21.05225034 32.79121005 1.009490313 5.046675678e-05 63.97749033 0.9481840871 0.0002841121516 787.8754876
0.785031 1.017353954 5.084221966e-05 21.04591058 32.59488115 1.010066855 5.049480431e-05 63.95245754 0.9484499186 8.570488005e-05 787.5724225
0.784985 1.017131067 5.08304316e-05 21.04784165 32.65262616 1.009939406 5.04916894e-05 63.96008187 0.9484454147 8.57234018e-05 787.6647285
0.785018 1.017186679 5.083728903e-05 21.0464563 32.61101999 1.010130504 5.049849103e-05 63.95461211 0.9481620306 0.0002839847942 787.5985073
0.786086 1.018141535 5.088432369e-05 21.00168192 31.69220457 1.012802651 5.063629337e-05 63.77796939 0.9484724124 0.0002841112753 785.4598513
0.786703 1.016653535 5.081291369e-05 20.97586866 31.44338164 1.01368925 5.067828975e-05 63.67625399 0.9485847614 0.0002841608808 784.2282844
0.787783 1.012370393 5.05961828e-05 20.93077932 31.27706601 1.01352372 5.06716767e-05 63.49879646 0.9483473168 8.567556058e-05 782.0795049
0.788007 1.011481938 5.055439659e-05 20.92144247 31.26757028 1.013439725 5.066487486e-05 63.46208349 0.948419734 0.0002845254085 781.634938
0.788574 1.009145831 5.043328637e-05 20.89783159 31.263475 1.012888074 5.063438607e-05 63.36929615 0.9484128934 0.0002842252176 780.5113207
0.78945 1.005658362 5.025926676e-05 20.86141826 31.28426587 1.011858171 5.05869141e-05 63.22634232 0.9486361836 0.0002850432292 778.7801191
0.790108 1.003497172 5.015137115e-05 20.8341184 31.30224862 1.010993156 5.054305895e-05 63.11928213 0.9480303756 0.0002842503955 777.4835269
0.791835 0.9994037658 4.994908325e-05 20.76267724 31.30070048 1.010158857 5.050169856e-05 62.83958172 0.9483373696 0.0002840785242 774.0958266
0.792083 0.9988631553 4.9918081e-05 20.75244317 31.29229632 1.009967535 5.049440954e-05 62.79956922 0.9488901302 0.0002841569637 773.611166
0.792469 0.9983654534 4.988979317e-05 20.73652682 31.27475377 1.009552668 5.04705729e-05 62.73736781 0.9478601051 0.0002842890667 772.8577203
0.794466 0.9962708607 4.978748435e-05 20.65442458 31.09933838 1.008136184 5.040053694e-05 62.41703742 0.9480826837 0.0002841553563 768.9772343
0.79407 0.996476684 4.979663554e-05 20.67067302 31.14493194 1.008142587 5.039679652e-05 62.48036251 0.9481692906 0.0002843320465 769.7443982
0.79605 0.9958676829 4.976486865e-05 20.58958987 30.86952649 1.007080022 5.034669428e-05 62.16469884 0.9484410668 0.000284220277 765.9200191
0.797656 0.9960746226 4.977872769e-05 20.52411392 30.56965681 1.006389743 5.031293126e-05 61.91041702 0.9485095511 0.0002846905091 762.8389184
0.797942 0.9962376541 4.978607091e-05 20.51248114 30.51022675 1.006265999 5.030775414e-05 61.8652979 0.9485365575 0.0002844526098 762.2921798
0.799987 0.9973580999 4.984458968e-05 20.42954277 30.04119438 1.005319473 5.02578177e-05 61.54411514 0.9484732526 0.0002846954568 758.399879
0.800654 0.9979633546 4.986902267e-05 20.4025824 29.87375563 1.005350361 5.026384902e-05 61.43989939 0.9483768241 0.0002839922695 757.1368065
0.80398 1.001076823 5.002406608e-05 20.26880925 28.96022618 1.004716309 5.023085506e-05 60.92416316 0.9487067661 0.000284655978 750.8853372
0.81056 1.009341626 5.043566776e-05 20.00739938 26.92887266 1.003666789 5.017763867e-05 59.92283381 0.9485996558 0.0002842054773 738.7436794
0.819674 1.022494571 5.109341268e-05 19.65233788 23.9975701 1.003018626 5.014007171e-05 58.57622865 0.9488283435 0.0002842332245 722.4067501
0.820258 1.023300627 5.113105966e-05 19.62986127 23.81246281 1.002885431 5.013752233e-05 58.49149643 0.948619964 0.0002841587516 721.3784508
0.821643 1.025455764 5.124016373e-05 19.57668753 23.37626282 1.002849264 5.013048215e-05 58.29128244 0.9490150954 0.0002842623551 718.9485218
0.829849 1.037072768 5.181001562e-05 19.26539725 20.89594849 1.002510423 5.011729725e-05 57.12588872 0.948725729 0.0002843941092 704.8001119
0.839997 1.050238487 5.247183988e-05 18.88920387 18.13621586 1.001655261 5.007623493e-05 55.73248929 0.9484024338 0.0002841568552 687.8736038
0.843428 1.054101278 5.265806729e-05 18.76417043 17.28692467 1.001399511 5.006215034e-05 55.27292367 0.9487452147 0.0002842668239 682.2885533
0.85053 1.061515137 5.303730028e-05 18.50876321 15.66216276 1.000703667 5.003086279e-05 54.33956186 0.9484578432 0.000284251188 670.9417868
0.860216 1.069673017 5.34379995e-05 18.16771187 13.72001415 0.9999496812 4.999163794e-05 53.10431456 0.9488833505 0.000284619725 655.9172944
0.862676 1.071169146 5.351907226e-05 18.08241077 13.27343735 0.9998233365 4.9984372e-05 52.79731308 0.9485575794 0.0002843900226 652.181811
0.870262 1.075054933 5.369732632e-05 17.8226694 12.00474128 0.9992413454 4.995589215e-05 51.8672157 0.9487387711 0.0002844999201 640.8613398
0.879938 1.077678231 5.383745203e-05 17.49849096 10.60069946 0.9983101806 4.990546297e-05 50.7161836 0.9488362689 0.0002842362644 626.8447144
0.880145 1.077774584 5.385341066e-05 17.49164172 10.57303938 0.9983157736 4.990302e-05 50.69198034 0.9482596742 0.0002846908143 626.5498957
0.883188 1.078343143 5.387708897e-05 17.39136543 10.17707448 0.9978044685 4.988080951e-05 50.3381752 0.9486631808 0.0002845124924 622.2398128
0.889769 1.079895214 5.395581505e-05 17.17710994 9.385116249 0.9970739002 4.984602728e-05 49.58559441 0.9490460451 0.0002846448164 613.0693058
0.899809 1.081674382 5.404150853e-05 16.85699687 8.327791507 0.9958651559 4.978697452e-05 48.46962804 0.9487384607 0.0002848075375 599.4644716
0.90262 1.081820726 5.405256654e-05 16.76880905 8.060768703 0.9956495893 4.977528327e-05 48.16394191 0.9491159257 0.000284174295 595.7365003
0.909413 1.082111392 5.406753098e-05 16.55824702 7.46192688 0.9947591802 4.973296231e-05 47.43708374 0.9490162096 8.580590748e-05 586.8698494
0.910113 1.08201759 5.405484654e-05 16.53675235 7.403723304 0.9948149374 4.973845011e-05 47.36312159 0.9487711597 0.0002844902138 585.967432
0.920556 1.081255925 5.402992744e-05 16.22051743 6.605187074 0.9933815628 4.966057184e-05 46.27998743 0.9490611334 8.581957141e-05 572.7481411
0.920648 1.081210233 5.401551627e-05 16.21776805 6.598695145 0.9934079533 4.966426929e-05 46.27061139 0.9488299781 0.0002845746003 572.6336778
0.922517 1.081093435 5.4012247e-05 16.16205044 6.468713653 0.992986464 4.96404519e-05 46.0807519 0.9486937872 0.0002843968497 570.3157407
0.929645 1.079986232 5.396294734e-05 15.95192633 6.004550231 0.9920310178 4.959303292e-05 45.36731183 0.9491660211 8.583724343e-05 561.6035426
0.930447 1.079871352 5.396064313e-05 15.92851753 5.955277329 0.99202669 4.959255429e-05 45.28808062 0.9488940779 0.0002848908278 560.6358101
0.940281 1.07788487 5.386217723e-05 15.64525386 5.394823397 0.9905389471 4.951891952e-05 44.33324021 0.9490587507 0.0002845928461 548.9702293
0.941793 1.077562693 5.385169343e-05 15.60231305 5.315330368 0.9903274506 4.950641774e-05 44.18911945 0.9491474743 0.0002843995842 547.2089576
0.949992 1.07562654 5.37457738e-05 15.37224886 4.911916894 0.9889563836 4.943962551e-05 43.41973702 0.9491092972 0.0002843302263 537.8042355
0.957787 1.073734463 5.364922539e-05 15.15781483 4.567530365 0.9875462964 4.936912754e-05 42.70678971 0.9491293225 8.585051074e-05 529.0859613
0.960354 1.073171057 5.362668074e-05 15.08809905 4.461612845 0.9871335725 4.935211012e-05 42.47585542 0.9493174246 0.0002846570831 526.2612769
0.961925 1.072738435 5.361000428e-05 15.04565067 4.398498692 0.9868491391 4.933493219e-05 42.33544889 0.9489809577 0.0002844510283 524.5437181
0.970587 1.070578452 5.350386242e-05 14.81453456 4.072093531 0.984832426 4.923575909e-05 41.57367777 0.9497888808 0.0002849310356 515.2229194
0.980546 1.068417535 5.339235031e-05 14.55482869 3.736677504 0.982019602 4.909356205e-05 40.72303781 0.9493567027 0.0002854220934 504.8102559
0.981691 1.068100473 5.338468876e-05 14.52537475 3.70049672 0.9815857967 4.907381084e-05 40.6269189 0.9493056486 0.0002849473634 503.6333669
0.984251 1.067554916 5.335453147e-05 14.4598195 3.621192218 0.9805342286 4.9021774e-05 40.41324551 0.9489340373 0.0002847508675 501.0169109
0.984654 1.067543976 5.334911829e-05 14.44953705 3.608900273 0.9804955024 4.901577335e-05 40.37976262 0.9494915421 0.0002844966884 500.6068816
0.99 1.066478145 5.330362279e-05 14.31408972 3.450349686 0.9779980029 4.889109863e-05 39.9395133 0.9494443247 0.0002845673523 495.214925
0.999985 1.065544781 5.325729315e-05 14.06579183 3.170829609 0.970735325 4.853114039e-05 39.13633836 0.9499794517 0.0002848562099 485.3747091
1.00045 1.065550669 5.326009327e-05 14.0543751 3.158055407 0.9701916434 4.850362486e-05 39.09952802 0.9500052842 0.0002849933365 484.9236185
1.001857 1.065480133 5.324354092e-05 14.01990877 3.119333439 0.9685384942 4.842055666e-05 38.98846358 0.9499288557 0.0002849497049 483.5625292
1.004253 1.06596212 5.327155893e-05 13.96148602 3.052701152 0.964632945 4.822922986e-05 38.80041901 0.9497278582 0.0002846623616 481.2578636
1.005961 1.06648541 5.330531319e-05 13.92004605 3.004044979 0.9613960642 4.806092116e-05 38.66720181 0.9500776336 0.0002852728601 479.6250158
1.009606 1.068712368 5.341394797e-05 13.83218187 2.892563825 0.9505200956 4.752017501e-05 38.38519616 0.9503598202 0.0002853068254 476.1680685
1.010669 1.069917843 5.346647693e-05 13.80670361 2.856350635 0.9463534178 4.731559458e-05 38.30353646 0.9503775492 0.0002850114058 475.1669485
1.013113 1.074520202 5.370509097e-05 13.74837313 2.759941279 0.9319365604 4.658809163e-05 38.11677603 0.9513464343 0.0002856703843 472.87716
1.01573 1.085406666 5.425149315e-05 13.68629463 2.616772517 0.9071233223 4.534821392e-05 37.9183095 0.9521821746 0.0002858493622 470.4435894
1.016231 1.088771229 5.441220387e-05 13.67445497 2.582458895 0.9006819777 4.502678849e-05 37.88049218 0.9513450455 0.0002855569245 469.9798481
1.016793 1.092571839 5.461121715e-05 13.66119079 2.542669604 0.8973102494 4.485920562e-05 37.8381378 0.9519800689 0.0002859197137 469.4604589
1.017269 1.095340817 5.47428506e-05 13.64997043 2.510901411 0.8954335735 4.476434598e-05 37.80232036 0.9521232277 0.000285878322 469.0212223
1.017915 1.096523898 5.480371983e-05 13.63476339 2.482037938 0.9012275837 4.505441698e-05 37.75379246 0.9514307578 0.0002852701841 468.4261007
1.018142 1.095368439 5.47436948e-05 13.62942536 2.48017527 0.9079708284 4.538941772e-05 37.73676232 0.9512464607 0.0002856280937 468.217248
1.019056 1.076744789 5.381371248e-05 13.60796172 2.554849552 0.9574337943 4.786722013e-05 37.66830839 0.9500217337 0.0002850371164 467.3777286
1.019174 1.072838298 5.361332759e-05 13.60519415 2.575543577 0.9664314391 4.831526455e-05 37.6594844 0.9498051801 0.0002845488471 467.2695088
1.019987 1.04429424 5.219185881e-05 13.58614744 2.751228069 1.025206648 5.125345534e-05 37.598773 0.9484380943 0.0002841713189 466.5249136
1.019916 1.046435874 5.229683309e-05 13.58780932 2.73586035 1.02069075 5.102634217e-05 37.60406911 0.9484475116 0.0002839324401 466.5898688
1.020028 1.043051381 5.212748215e-05 13.58518789 2.759912915 1.027236853 5.135556556e-05 37.59571519 0.9479248316 0.0002841662969 466.4874105
1.020904 1.026678598 5.130565765e-05 13.56470899 2.89383206 1.061753832 5.307889434e-05 37.53047175 0.9477928477 0.0002842122335 465.6872027
1.021217 1.024770025 5.121497491e-05 13.55740223 2.916178342 1.066502084 5.331609231e-05 37.50720115 0.9467647443 0.0002836087115 465.4017829
1.022077 1.024465629 5.121069029e-05 13.53735448 2.931613691 1.068272539 5.340542229e-05 37.44337435 0.9469696316 0.0002836690384 464.6189121
1.022089 1.024454042 5.120226537e-05 13.53707504 2.931513728 1.068273971 5.340509729e-05 37.4424849 0.9474524714 0.0002836326524 464.6080023
1.022874 1.027001478 5.13272997e-05 13.51881238 2.915459932 1.060956872 5.304205275e-05 37.38436892 0.9480719875 0.00028364599 463.8951533
1.022897 1.027079455 5.133461709e-05 13.51827782 2.914794935 1.060768823 5.302939173e-05 37.3826682 0.9470389015 0.0002841955294 463.8742921
1.027733 1.039569493 5.195751224e-05 13.40653411 2.756839087 1.03269742 5.162955539e-05 37.02764145 0.9478279726 0.0002841144515 459.5190399
1.027981 1.039914549 5.198246368e-05 13.4008386 2.749831379 1.031681324 5.15742256e-05 37.00957177 0.948400858 0.0002841449014 459.2973491
1.03381 1.044305876 5.219138154e-05 13.26794228 2.609771868 1.018230411 5.090660017e-05 36.58865067 0.9483772404 0.0002844896107 454.1325769
1.033769 1.044317889 5.218541647e-05 13.26887058 2.610638863 1.018253345 5.090754429e-05 36.59158616 0.9483064219 0.0002839782407 454.1686
1.039804 1.045364678 5.224435023e-05 13.13320487 2.493454734 1.010775553 5.053341339e-05 36.16327652 0.9482528128 0.0002845079214 448.9119297
1.039883 1.045318011 5.224901069e-05 13.1314419 2.492033116 1.010776125 5.053181127e-05 36.15771989 0.9485305837 0.0002844531248 448.8437245
1.049794 1.044811096 5.222605841e-05 12.91288117 2.328952911 1.004510695 5.021708761e-05 35.47066199 0.9492885807 0.0002845878951 440.4087529
1.049905 1.044790108 5.222182732e-05 12.91046244 2.32726844 1.004321628 5.020927869e-05 35.46307865 0.9488284479 0.0002843119576 440.3156344
1.060255 1.043171087 5.213763477e-05 12.68770711 2.180690006 1.000439615 5.001525087e-05 34.76655256 0.9492125447 0.0002853314385 431.7610447
1.05999 1.04318705 5.213942995e-05 12.69334267 2.184209205 1.000514543 5.002002426e-05 34.78412882 0.9489557161 0.0002851425262 431.9769543
1.099963 1.033994034 5.168140341e-05 11.88169144 1.752596657 0.9938078548 4.968520362e-05 32.27651455 0.9467779682 0.00028435671 401.1510753
1.14961 1.02172207 5.107430572e-05 10.97265556 1.38862528 0.9893837998 4.946170442e-05 29.52303459 0.9401606833 0.0002838929921 367.251052
1.199168 1.0140968 5.069844458e-05 10.16127364 1.092566712 0.985817134 4.928547278e-05 27.11215557 0.9342222785 0.0002840406427 337.5235287

